A note on quark and gluon energy-momentum tensors

We discuss the constraints on quark and gluon energy-momentum tensors in QCD that follow from the requirement of Renormalisation-Group invariance of the traces of these operators. Our study covers the most general form of the latter traces, while the energy-momentum tensors themselves are only subjected to very mild constraints. We derive Renormalisation-Group equations for the two finite independent functions of the strong coupling constant and renormalisation scale of minimal subtraction which completely define the energy-momentum tensors. We demonstrate that previously proposed definitions of the renormalized quark and gluon energy-momentum tensors are special cases of our results assuming no explicit dependence on the renormalisation scale. Finally, we present $\overline{\mathrm{MS}}$-renormalised quark and gluon energy-momentum tensors at four-loop order.

==> anc/xyMSbarResult.m <==
(* ::Package:: *)

(*     A note on quark and gluon energy-momentum tensors                                          *)
(*	                                                                                            *) 
(*	 Taushif Ahmed, Long Chen, Michal Czakon                                                    *)
(*                                                                                                *)   
(* The Rule "xyResult" saves the MSbar results for {x1, x3, y1, y3} defined in Eq.(2.31) of the
   associated article up to 4-loop order in QCD.                                                  *)
(*     Symbols:                                                                                   *)  
(*                                                                                                *)
(*     as=alpha_s/(4*Pi) is the perturbative QCD coupling.                                        *)
(*     ep = (4-D)/2 is the dimensional regulator.                                                 *)
(*	 nf is the number of massless quarks.                                                       *)
(*	 Color factors involved are CA, CF, C1, C2, C3, and their definitions are as follows.       *)
(*     CA = Nc; CF = (Nc^2\[Minus]1)/(2*Nc); NA = (Nc^2\[Minus]1) with Nc = 3 in QCD                            *)
(*     C1 = (18 - 6*Nc^2 + Nc^4)/(96*Nc^2); C2 = (Nc*(6 + Nc^2))/48; C3 = (Nc^2*(36 + Nc^2))/24   *)
(*    See Eq.(11) of Phys. Lett. B 832 (2022) 137266 (arXiv:2201.01797) for more information on 
      the definitions of these color factors in terms of contractions of symmetric color tensors. *)


xyResult={x1 -> (-11*as*CA)/6 + (as^2*(-306*CA^2 + 56*CA*nf + 5*CF*nf))/54 + 
   (as^3*(-77139*CA^3 + 81*CA^2*nf*(293 + 144*Zeta[3]) + 
      4*CF*nf*(-361*nf + 16*CF*(-98 + 81*Zeta[3])) + 
      CA*nf*(655*nf - 18*CF*(-1123 + 936*Zeta[3]))))/2916 + 
   as^4*(CA^4*(-150653/972 + (22*Zeta[3])/9) - 
     (8*C3*(-5 + 132*Zeta[3]))/9 - 
     (CA*nf*(20*CF*nf*(39775 + 1782*Pi^4 - 73548*Zeta[3]) + 
        15*nf^2*(-4919 + 9504*Zeta[3]) + 
        2*CF^2*(-7358365 + 46008*Pi^4 - 720900*Zeta[3] - 
          7290000*Zeta[5])))/524880 + 
     CA^3*nf*(2275213/23328 - (11*Pi^4)/60 + (6239*Zeta[3])/162 - 
       (445*Zeta[5])/27) + 
     (CA^2*nf*(9*nf*(-416075 + 1944*Pi^4 - 444600*Zeta[3] + 
          43200*Zeta[5]) + 2*CF*(83754*Pi^4 + 
          5*(73613 - 2271564*Zeta[3] + 29160*Zeta[5]))))/524880 + 
     (nf*(30*CF*nf^2*(-6949 + 5184*Zeta[3]) + 
        CF^2*nf*(-1885015 + 9072*Pi^4 + 1224720*Zeta[3]) - 
        116640*C1*nf*(-59 + 212*Zeta[3] - 80*Zeta[5]) + 
        58320*C2*(1186*Zeta[3] - 5*(21 + 32*Zeta[5])) + 
        3*CF^3*(3456*Pi^4 - 5*(151453 + 864*Zeta[3] + 
            233280*Zeta[5]))))/262440), 
 x3 -> (as*nf)/3 + (as^2*(34*CA + 49*CF)*nf)/54 - 
   (as^3*nf*(2788*CA*nf + 338*CF*nf + 216*CA^2*(-67 + 54*Zeta[3]) - 
      9*CA*CF*(-401 + 1872*Zeta[3]) + 
      2*CF^2*(-2407 + 2592*Zeta[3])))/2916 + 
   (as^4*nf*(2*CA*(20*CF*nf*(-191777 + 1782*Pi^4 - 
          236844*Zeta[3]) + 15*nf^2*(-8735 + 9504*Zeta[3]) + 
        2*CF^2*(2857355 + 46008*Pi^4 - 3286980*Zeta[3] - 
          7290000*Zeta[5])) + 9*CA^3*(2715415 + 21384*Pi^4 - 
        5814000*Zeta[3] + 1922400*Zeta[5]) - 
      4*(CF^2*nf*(-242335 + 9072*Pi^4 - 1341360*Zeta[3]) + 
        30*CF*nf^2*(-4177 + 5184*Zeta[3]) + 
        3*CF^3*(248755 + 3456*Pi^4 - 4320*Zeta[3] - 
          1166400*Zeta[5]) - 116640*C1*nf*(29 + 20*Zeta[3] - 
          80*Zeta[5]) - 58320*C2*(-23 + 62*Zeta[3] + 
          160*Zeta[5])) - 2*CA^2*
       (9*nf*(1944*Pi^4 + 5*(59525 - 52632*Zeta[3] + 
            8640*Zeta[5])) + 2*CF*(83754*Pi^4 + 
          5*(455555 - 3228012*Zeta[3] + 29160*Zeta[5])))))/1049760, 
 y1 -> (14*as*CF)/3 + (as^2*CF*(812*CA + 85*CF - 22*nf))/27 - 
   (as^3*CF*(3324*nf^2 + 2*CF*nf*(25229 - 29808*Zeta[3]) + 
      CA*CF*(91753 - 15552*Zeta[3]) + 
      12*CA*nf*(1423 + 4968*Zeta[3]) + 
      CA^2*(-294929 + 5184*Zeta[3]) + 
      2*CF^2*(-95041 + 5184*Zeta[3])))/1458 + 
   as^4*((4*C2*NA*((72*(-2 + 15*Zeta[3]))/Nc + 
        (23 - 62*Zeta[3] - 160*Zeta[5])/Nc))/9 - 
     (8*C1*NA*nf*(72*Nc*(-2 + 15*Zeta[3]) + 
        Nc*(29 + 20*Zeta[3] - 80*Zeta[5])))/(9*Nc^2) - 
     (CF*(240*nf^3*(2687 - 3024*Zeta[3]) + 8*CF*nf^2*
         (214465 - 14904*Pi^4 + 1736640*Zeta[3]) + 
        2*CA^2*(64152*CF*Pi^4 - 331128*nf*Pi^4 + 
          5*nf*(7656091 + 21730356*Zeta[3] - 9408960*Zeta[5]) + 
          270*CF*(885653 + 99252*Zeta[3] - 397440*Zeta[5])) - 
        3*CA^3*(163985185 + 14256*Pi^4 + 23277240*Zeta[3] - 
          72057600*Zeta[5]) + 150*CF^3*(569663 + 1221696*Zeta[3] - 
          93312*Zeta[5]) + 30*CF^2*nf*(491639 + 864*Pi^4 - 
          4655232*Zeta[3] + 3732480*Zeta[5]) + 
        CA*(2*nf^2*(395275 + 59616*Pi^4 - 7221960*Zeta[3]) - 
          216*CF^2*(3098785 + 396*Pi^4 + 738840*Zeta[3] - 
            64800*Zeta[5]) + CF*nf*(636336*Pi^4 - 
            25*(-3448627 + 3386448*Zeta[3] + 746496*Zeta[5])))))/
      262440), y3 -> (4*as*CF)/3 - 
   (as^2*CF*(-61*CA + 4*CF + 68*nf))/27 + 
   (as^3*CF*(-228*nf^2 + 8*CF^2*(-125 + 648*Zeta[3]) - 
      6*CA*nf*(1079 + 864*Zeta[3]) - 8*CA*CF*(143 + 972*Zeta[3]) + 
      CA^2*(6611 + 2592*Zeta[3]) + CF*nf*(-8305 + 5184*Zeta[3])))/
    729 + (as^4*(8*CF^2*Nc*nf^2*(399145 + 2592*Pi^4 - 
        887760*Zeta[3]) + 480*CF*Nc*nf^3*(223 + 432*Zeta[3]) + 
      30*CF^3*Nc*nf*(-324841 + 864*Pi^4 + 173664*Zeta[3] - 
        466560*Zeta[5]) + 120*CF^4*Nc*(22627 + 57456*Zeta[3] - 
        116640*Zeta[5]) + 233280*C1*NA*nf*(29 + 20*Zeta[3] - 
        80*Zeta[5]) + 116640*C2*NA*(-23 + 62*Zeta[3] + 
        160*Zeta[5]) - 3*CA^3*CF*Nc*(-6248465 + 14256*Pi^4 - 
        4288680*Zeta[3] + 4924800*Zeta[5]) + 
      2*CA^2*CF*Nc*(108*CF*(-83905 + 594*Pi^4 - 121230*Zeta[3] + 
          75600*Zeta[5]) + nf*(-14741335 + 53784*Pi^4 - 
          8746380*Zeta[3] + 5443200*Zeta[5])) + 
      CA*CF*Nc*(2*nf^2*(1482295 - 10368*Pi^4 + 3275640*Zeta[3]) - 
        108*CF^2*(792*Pi^4 - 5*(3755 + 11616*Zeta[3] + 
            25920*Zeta[5])) + CF*nf*(-133488*Pi^4 + 
          5*(98999 + 2383344*Zeta[3] + 466560*Zeta[5])))))/
    (262440*Nc)};

